A Matrix-Theoretic Exact Formula for Counting Primes in Intervals Between Consecutive Odd Squares

Matrix $B=(b_{ij})$ with $b_{ij}=(2j+1)(2j+2i-1)$ was introduced in \cite{Shi2024} as an additive sieve for odd primes. In this paper we introduce the minimal-anchor function $\pmin(d)$, the least odd prime $p$ such that $p+d$ is prime (sequence A020483 of the OEIS at index $d/2$), whose finiteness for all even $d$ is exactly the weak Polignac (Maillet) conjecture, i.e.\ the statement that every row of $B$ contains a semiprime. We prove that for each fixed $z$ the set $\{d\ \text{even}:\pmin(d)\le z\}$ has density zero, with the asymptotic $(\pi(z)-1)X/\log X$; consequently no fixed finite set of anchor primes can cover a positive proportion of the rows. Density-one coverage of the rows nevertheless holds, by a classical theorem of Lavrik which we restate in the matrix-$B$ framework: almost every row contains the number of semiprimes predicted by the Hardy--Littlewood conjecture. We formulate quantitative conjectures on $\pmin$ and support them with numerical data. Every-row coverage (= weak Polignac) is explicitly left open. We prove unconditional lower bounds for $\pmin$: for every $\psi\to0$, $\pmin(d)>\psi(d)\log d\log\log d$ for almost all even $d$, which is the conjectured typical order; and $\max_{d\le X}\pmin(d)\ge(\frac12+o(1))\log X\log\log X$. The same counting gives the corresponding lower bounds for the least prime in a Goldbach partition.

==> anc/README.txt <==
Ancillary files for "Matrix B: Exact Prime Counting, Algebraic Row Correspondences,
and Semiprime Distributions" (arXiv:2605.21529v6), W. Shi.

verify_table1.py     Table 1: semiprime counts R_i(N) for all 246 rows, N = 10^6, 10^7, 10^8,
                     and the Hardy-Littlewood prediction; writes table1_all_rows.csv.
table1_all_rows.csv  Output of verify_table1.py (the full 246-row table).
anchor_table.py      Table 3: anchor-by-anchor coverage of the even rows d <= 10^6.
compute_pmin.py      Table 2 (sampled windows of pmin) and the data of Remark 6.17
                     (means, maxima and record values of pmin for d <= 10^6).
                     Note: this script samples 3000 consecutive even d per window; the sample
                     used for Table 2 of the paper was different, so hit rates and medians
                     agree with Table 2 only up to sampling fluctuation.
deletion_sets.py     Section 6.7: Proposition 6.31 (propagation of fences) and
                     Remark 6.33 (naive and balanced deletion sets).

Requirements: Python 3, numpy, sympy (and scipy for verify_table1.py).
Each script runs in about one minute or less, except compute_pmin.py (a few minutes).


==> anc/anchor_table.py <==
#!/usr/bin/env python3
"""Table 3 of 'Matrix B': anchor-by-anchor coverage of the even rows d <= 10^6.  Requires numpy."""
import numpy as np
X = 10**6; N = X + 100
sv = np.ones(N, bool); sv[:2] = False
for i in range(2, int(N**.5)+1):
    if sv[i]: sv[i*i::i] = False
d = np.arange(2, X+1, 2); covered = np.zeros(len(d), bool); cum = 0
print(' q  covered_by_q  pmin=q  cumulative')
for q in (3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41):
    hit = sv[d+q]; new = hit & ~covered; covered |= hit; cum += new.sum()
    print(f'{q:2d} {hit.sum():8d} {new.sum():8d}   {cum/len(d):.3f}')


==> anc/compute_pmin.py <==
#!/usr/bin/env python3
"""Table 2 of 'Matrix B' and the data of Remark 6.17: the minimal anchor pmin(d) (OEIS A020483).
Part 1: sampled windows of even d starting at D = 10^4,...,10^14 (3000 consecutive even d each):
        hit rate pmin <= 13, union-bound prediction 10/log D, median of pmin.
Part 2: all even d <= 10^6: mean/max of pmin for 3|d and 3∤d, and the record values.
Requires sympy, numpy."""
import math, statistics
import numpy as np
from sympy import isprime, primerange
ODD = list(primerange(3, 20000))
def pmin(d):
    for p in ODD:
        if isprime(p+d): return p
print('D, hit rate pmin<=13, 10/log D, median pmin, median/(log D loglog D)')
for e in (4, 6, 8, 10, 12, 14):
    D = 10**e; v = [pmin(D + 2*k) for k in range(3000)]
    med = statistics.median(v)
    print(f'1e{e}: {sum(x<=13 for x in v)/len(v):.3f}  {10/math.log(D):.3f}  {med}  {med/(math.log(D)*math.log(math.log(D))):.2f}')
X = 10**6; N = X + 20000
sv = np.ones(N, bool); sv[:2] = False
for i in range(2, int(N**.5)+1):
    if sv[i]: sv[i*i::i] = False
pm = {}
for d in range(2, X+1, 2):
    for p in ODD:
        if sv[p+d]: pm[d] = p; break
a = [pm[d] for d in pm if d % 3 == 0]; b = [pm[d] for d in pm if d % 3]
print(f'd<=1e6:  3|d mean {np.mean(a):.1f} max {max(a)};  3∤d mean {np.mean(b):.1f} max {max(b)}')
rec = []; m = 0
for d in range(2, X+1, 2):
    if pm[d] > m: m = pm[d]; rec.append((d, m))
print(len(rec), 'records:', rec)


==> anc/deletion_sets.py <==
#!/usr/bin/env python3
"""Ancillary script for Section 6.7 of 'Matrix B' (v6).
Reproduces the data of Proposition 6.31 (fence propagation) and Remark 6.33 (deletion sets).
Requires numpy, sympy.  Runtime: about one minute."""
import random
from collections import defaultdict
import numpy as np
from sympy import primerange, factorint, isprime

X = 2_000_000; PAD = 5000; D0 = 718; M = 3*5*7*11
random.seed(1)
sv = np.ones(X+PAD, bool); sv[:2] = False
for i in range(2, int((X+PAD)**.5)+1):
    if sv[i]: sv[i*i::i] = False
P = [p for p in range(3, X) if sv[p]]

def pmin(d):
    for p in primerange(3, 10**6):
        q = p+d
        if (sv[q] if q < len(sv) else isprime(q)): return p

print("== Fence propagation (Prop. 6.31): rows d' = d + 2mM, m = 1..300")
for d in (718, 1732, 5888):
    P0 = pmin(d)
    fences = sorted({min(factorint(p+d)) for p in primerange(3, P0)})
    MM = int(np.prod([int(r) for r in fences], dtype=object))
    vals = sorted(pmin(d+2*m*MM) for m in range(1, 301))
    print(f"d={d}: pmin={P0}, fences={fences}, min/median/max over d' = {vals[0]}/{vals[150]}/{vals[-1]}")

def report(name, S):
    inS = np.zeros(X+PAD, bool); inS[S] = True
    print(f"-- {name}: size {len(S)}")
    for r in (3, 5, 7, 11, 13, 17, 19):
        c = np.bincount(np.array(S) % r, minlength=r)[1:] / len(S)
        print(f"   mod {r:2d}: max relative deviation from uniform {100*max(abs(c*(r-1)-1)):.2f}%   classes {np.round(c,3) if r<=5 else ''}")
    return inS

def rowcount(inS, S, d):
    a = np.array([p for p in S if p < X-PAD]); return int(inS[a+d].sum())

print(f"== Deletion sets (Remark 6.33): X={X}, d0={D0}")
inP = report("primes P", P)
E = {p for p in P if sv[p+D0]}
P1 = [p for p in P if p not in E]
in1 = report("naive deletion set P'", P1)
cls = defaultdict(list)
for p in P:
    if p > 11: cls[p % M].append(p)
f = {c: sum(1 for p in v if p in E)/len(v) for c, v in cls.items()}
fs = max(f.values())
Dl = set(E) | {3, 5, 7, 11}
for c, v in cls.items():
    pr = (fs-f[c])/(1-f[c])
    for p in v:
        if p not in E and random.random() < pr: Dl.add(p)
P2 = [p for p in P if p not in Dl]
print(f"   forced deletion rate {len(E)/len(P):.3f}; balanced rate f* = {fs:.3f}; (1-f*)^2 = {(1-fs)**2:.3f}")
in2 = report("balanced deletion set P''", P2)
print("   row counts  d : P, P', P''  (ratios to P)")
for d in (2, 6, 30, 210, 714, 716, 718, 720, 722, 748, 1436, 2310):
    a, b, c = rowcount(inP, P, d), rowcount(in1, P1, d), rowcount(in2, P2, d)
    print(f"   d={d:5d}: {a:6d} {b:6d} ({b/a:.3f}) {c:6d} ({c/a:.3f})")
A = np.array(P2); empty = []; worst = (0, 0)
for d in range(2, 3001, 2):
    hit = A[:-200][in2[A[:-200]+d]]
    if len(hit) == 0: empty.append(d)
    elif hit[0] > worst[0]: worst = (int(hit[0]), d)
print(f"   empty rows of P'' among even d<=3000: {empty}; largest minimal anchor elsewhere: {worst}")


==> anc/table1_all_rows.csv <==
i,d,R(1e6),R(1e7),R(1e8),HL(1e8),ratio
1,0,167,445,1228,1245.1,0.986
2,2,35,83,205,214.2,0.957
3,4,41,90,203,214.2,0.948
4,6,74,171,411,428.4,0.959
5,8,38,89,208,214.2,0.971
6,10,51,118,270,285.6,0.945
7,12,70,169,404,428.4,0.943
8,14,48,105,245,257.1,0.953
9,16,39,84,200,214.2,0.934
10,18,74,170,417,428.4,0.973
11,20,48,110,269,285.6,0.942
12,22,41,93,226,238.0,0.95
13,24,79,172,404,428.4,0.943
14,26,42,99,240,233.7,1.027
15,28,41,99,248,257.1,0.965
16,30,99,227,536,571.2,0.938
17,32,37,80,196,214.2,0.915
18,34,44,85,215,228.5,0.941
19,36,76,171,404,428.4,0.943
20,38,39,91,213,226.8,0.939
21,40,48,116,267,285.6,0.935
22,42,87,197,489,514.1,0.951
23,44,41,96,227,238.0,0.954
24,46,39,90,201,224.4,0.896
25,48,72,169,409,428.4,0.955
26,50,50,111,270,285.6,0.945
27,52,41,94,221,233.7,0.946
28,54,74,170,410,428.4,0.957
29,56,49,105,240,257.1,0.934
30,58,34,83,212,222.1,0.954
31,60,95,222,535,571.2,0.937
32,62,35,86,206,221.6,0.93
33,64,36,84,201,214.2,0.938
34,66,82,190,458,476.0,0.962
35,68,40,87,209,228.5,0.915
36,70,56,134,318,342.7,0.928
37,72,70,162,401,428.4,0.936
38,74,36,87,206,220.3,0.935
39,76,39,87,220,226.8,0.97
40,78,75,180,428,467.4,0.916
41,80,49,110,272,285.6,0.952
42,82,37,83,205,219.7,0.933
43,84,85,203,493,514.1,0.959
44,86,41,85,207,219.4,0.943
45,88,35,88,217,238.0,0.912
46,90,94,217,531,571.2,0.93
47,92,39,86,218,224.4,0.971
48,94,39,84,208,219.0,0.95
49,96,74,165,400,428.4,0.934
50,98,41,99,232,257.1,0.903
51,100,49,108,260,285.6,0.91
52,102,71,168,415,457.0,0.908
53,104,39,91,216,233.7,0.924
54,106,36,87,208,218.4,0.952
55,108,69,163,404,428.4,0.943
56,110,54,119,297,317.3,0.936
57,112,41,99,232,257.1,0.903
58,114,77,178,409,453.6,0.902
59,116,36,84,207,222.1,0.932
60,118,36,83,211,218.0,0.968
61,120,95,224,534,571.2,0.935
62,122,36,85,206,217.8,0.946
63,124,38,88,214,221.6,0.966
64,126,83,199,475,514.1,0.924
65,128,36,82,195,214.2,0.91
66,130,46,116,285,311.6,0.915
67,132,75,182,436,476.0,0.916
68,134,38,91,216,217.5,0.993
69,136,36,88,222,228.5,0.972
70,138,73,169,424,448.8,0.945
71,140,54,135,318,342.7,0.928
72,142,33,80,202,217.3,0.93
73,144,72,165,406,428.4,0.948
74,146,39,83,208,217.2,0.958
75,148,31,83,206,220.3,0.935
76,150,89,216,534,571.2,0.935
77,152,41,86,211,226.8,0.93
78,154,47,109,265,285.6,0.928
79,156,80,172,431,467.4,0.922
80,158,36,85,211,217.0,0.972
81,160,46,106,274,285.6,0.959
82,162,69,164,402,428.4,0.938
83,164,35,88,205,219.7,0.933
84,166,34,85,201,216.9,0.927
85,168,81,195,467,514.1,0.908
86,170,50,115,283,304.7,0.929
87,172,34,86,202,219.4,0.921
88,174,72,169,410,444.3,0.923
89,176,42,93,220,238.0,0.924
90,178,35,83,203,216.7,0.937
91,180,89,215,526,571.2,0.921
92,182,45,103,256,280.4,0.913
93,184,36,82,210,224.4,0.936
94,186,75,171,413,443.2,0.932
95,188,36,82,202,219.0,0.922
96,190,46,111,282,302.4,0.932
97,192,65,159,391,428.4,0.913
98,194,37,81,196,216.5,0.905
99,196,43,96,233,257.1,0.906
100,198,70,176,436,476.0,0.916
101,200,44,108,268,285.6,0.938
102,202,34,83,201,216.4,0.929
103,204,74,178,431,457.0,0.943
104,206,35,83,205,216.3,0.948
105,208,35,89,222,233.7,0.95
106,210,107,256,641,685.5,0.935
107,212,35,84,205,218.4,0.939
108,214,33,79,198,216.3,0.916
109,216,69,160,403,428.4,0.941
110,218,34,85,206,216.2,0.953
111,220,53,118,298,317.3,0.939
112,222,70,158,402,440.7,0.912
113,224,42,97,235,257.1,0.914
114,226,39,84,211,216.1,0.976
115,228,66,161,419,453.6,0.924
116,230,47,112,275,299.2,0.919
117,232,34,78,208,222.1,0.936
118,234,78,177,420,467.4,0.899
119,236,34,78,191,218.0,0.876
120,238,40,101,256,274.2,0.934
121,240,91,213,528,571.2,0.924
122,242,36,90,217,238.0,0.912
123,244,37,85,207,217.8,0.95
124,246,70,166,416,439.4,0.947
125,248,35,84,205,221.6,0.925
126,250,44,112,264,285.6,0.924
127,252,80,195,469,514.1,0.912
128,254,34,84,193,215.9,0.894
129,256,32,84,197,214.2,0.92
130,258,63,163,400,438.9,0.911
131,260,51,122,286,311.6,0.918
132,262,34,81,191,215.9,0.885
133,264,78,183,440,476.0,0.924
134,266,47,106,250,272.2,0.919
135,268,32,81,195,217.5,0.897
136,270,85,215,534,571.2,0.935
137,272,33,87,209,228.5,0.915
138,274,34,78,206,215.8,0.955
139,276,71,164,413,448.8,0.92
140,278,32,81,195,215.8,0.904
141,280,50,126,319,342.7,0.931
142,282,66,166,403,437.9,0.92
143,284,34,80,200,217.3,0.92
144,286,41,96,241,259.6,0.928
145,288,64,158,393,428.4,0.917
146,290,50,117,273,296.2,0.922
147,292,33,79,209,217.2,0.962
148,294,81,191,478,514.1,0.93
149,296,35,84,199,220.3,0.903
150,298,29,76,198,215.7,0.918
151,300,89,212,535,571.2,0.937
152,302,30,80,195,215.6,0.904
153,304,34,83,216,226.8,0.952
154,306,75,174,430,457.0,0.941
155,308,45,110,268,285.6,0.938
156,310,48,110,278,295.5,0.941
157,312,70,172,430,467.4,0.92
158,314,34,79,185,215.6,0.858
159,316,31,76,192,217.0,0.885
160,318,65,160,393,436.8,0.9
161,320,46,109,262,285.6,0.917
162,322,40,98,249,269.3,0.925
163,324,67,159,398,428.4,0.929
164,326,38,82,201,215.5,0.933
165,328,31,80,197,219.7,0.897
166,330,95,232,574,634.7,0.904
167,332,32,81,198,216.9,0.913
168,334,34,81,196,215.5,0.909
169,336,81,191,476,514.1,0.926
170,338,33,83,218,233.7,0.933
171,340,48,114,273,304.7,0.896
172,342,70,167,413,453.6,0.91
173,344,38,86,204,219.4,0.93
174,346,31,78,204,215.5,0.947
175,348,65,166,414,444.3,0.932
176,350,55,124,323,342.7,0.942
177,352,36,89,229,238.0,0.962
178,354,66,159,403,435.9,0.924
179,356,36,79,201,216.7,0.928
180,358,30,77,197,215.4,0.914
181,360,89,213,528,571.2,0.924
182,362,33,82,194,215.4,0.901
183,364,42,94,259,280.4,0.924
184,366,68,163,401,435.7,0.92
185,368,37,88,210,224.4,0.936
186,370,47,111,279,293.8,0.95
187,372,67,158,414,443.2,0.934
188,374,40,100,228,253.9,0.898
189,376,38,82,202,219.0,0.922
190,378,78,196,461,514.1,0.897
191,380,42,115,274,302.4,0.906
192,382,32,76,198,215.3,0.919
193,384,66,158,392,428.4,0.915
194,386,31,78,204,215.3,0.947
195,388,29,81,201,216.5,0.929
196,390,93,227,559,623.2,0.897
197,392,38,100,236,257.1,0.918
198,394,32,74,202,215.3,0.938
199,396,71,177,438,476.0,0.92
200,398,33,79,194,215.3,0.901
201,400,43,105,263,285.6,0.921
202,402,66,166,412,435.0,0.947
203,404,34,81,201,216.4,0.929
204,406,40,105,251,266.6,0.942
205,408,66,162,405,457.0,0.886
206,410,43,107,272,292.9,0.929
207,412,33,82,199,216.3,0.92
208,414,68,166,413,448.8,0.92
209,416,37,89,219,233.7,0.937
210,418,33,91,229,252.0,0.909
211,420,100,252,623,685.5,0.909
212,422,30,80,194,215.2,0.901
213,424,35,78,199,218.4,0.911
214,426,68,162,407,434.6,0.936
215,428,36,86,207,216.3,0.957
216,430,43,104,280,292.6,0.957
217,432,64,158,386,428.4,0.901
218,434,37,98,247,265.9,0.929
219,436,36,78,201,216.2,0.93
220,438,62,157,394,434.5,0.907
221,440,46,117,288,317.3,0.908
222,442,37,89,226,249.3,0.907
223,444,71,168,407,440.7,0.924
224,446,33,82,196,215.2,0.911
225,448,38,90,241,257.1,0.938
226,450,84,215,525,571.2,0.919
227,452,34,80,192,216.1,0.888
228,454,36,83,195,215.2,0.906
229,456,66,162,424,453.6,0.935
230,458,32,83,194,215.2,0.902
231,460,42,108,276,299.2,0.922
232,462,84,201,510,571.2,0.893
233,464,33,85,200,222.1,0.9
234,466,29,78,189,215.1,0.879
235,468,66,168,426,467.4,0.911
236,470,45,111,268,292.0,0.918
237,472,31,83,210,218.0,0.963
238,474,63,149,399,434.0,0.919
239,476,44,101,255,274.2,0.93
240,478,32,76,195,215.1,0.906
241,480,85,216,515,571.2,0.902
242,482,31,73,188,215.1,0.874
243,484,35,83,225,238.0,0.945
244,486,63,159,390,428.4,0.91
245,488,34,77,196,217.8,0.9
246,490,53,120,314,342.7,0.916


==> anc/verify_table1.py <==
#!/usr/bin/env python3
"""Table 1 of 'Matrix B': semiprime counts R_i(N) = #{p <= sqrt(N) odd prime : p+d prime}, d = 2i-2,
for all rows 1 <= i <= 246 and N = 10^6, 10^7, 10^8, with the Hardy-Littlewood prediction at N = 10^8.
Writes table1_all_rows.csv.  Requires numpy, sympy, scipy."""
import csv, math
import numpy as np
from sympy import primefactors
from scipy.integrate import quad
LIM = 10**4 + 600
sv = np.ones(LIM, bool); sv[:2] = False
for i in range(2, int(LIM**.5)+1):
    if sv[i]: sv[i*i::i] = False
PI2 = 0.6601618158
li2 = quad(lambda t: 1/math.log(t)**2, 2, 10**4)[0]
li = quad(lambda t: 1/math.log(t), 2, 10**4)[0]
rows = []; tot = [0, 0, 0]
for i in range(1, 247):
    d = 2*i-2; R = []
    for N in (10**6, 10**7, 10**8):
        s = int(math.isqrt(N))
        R.append(sum(1 for p in range(3, s+1) if sv[p] and sv[p+d]))
    if d == 0: hl = li
    else:
        hl = 2*PI2*li2
        for r in primefactors(d):
            if r > 2: hl *= (r-1)/(r-2)
    for k in range(3): tot[k] += R[k]
    rows.append([i, d, *R, round(hl, 1), round(R[2]/hl, 3)])
with open('table1_all_rows.csv', 'w', newline='') as f:
    w = csv.writer(f); w.writerow(['i', 'd', 'R(1e6)', 'R(1e7)', 'R(1e8)', 'HL(1e8)', 'ratio']); w.writerows(rows)
for r in rows:
    if r[0] in (1, 2, 3, 4, 5, 16, 106, 124, 211, 246): print(*r)
print('Total', tot, ' ratio range', min(r[6] for r in rows), max(r[6] for r in rows),
      ' mean %.3f' % (sum(r[6] for r in rows)/246))

